Sample Complexity of Sinkhorn divergences

Optimal transport (OT) and maximum mean discrepancies (MMD) are now routinely used in machine learning to compare probability measures. We focus in this paper on \emph{Sinkhorn divergences} (SDs), a regularized variant of OT distances which can interpolate, depending on the regularization strength $\varepsilon$, between OT ($\varepsilon=0$) and MMD ($\varepsilon=\infty$). Although the tradeoff induced by that regularization is now well understood computationally (OT, SDs and MMD require respectively $O(n^3\log n)$, $O(n^2)$ and $n^2$ operations given a sample size $n$), much less is known in terms of their \emph{sample complexity}, namely the gap between these quantities, when evaluated using finite samples \emph{vs.} their respective densities. Indeed, while the sample complexity of OT and MMD stand at two extremes, $1/n^{1/d}$ for OT in dimension $d$ and $1/\sqrt{n}$ for MMD, that for SDs has only been studied empirically. In this paper, we \emph{(i)} derive a bound on the approximation error made with SDs when approximating OT as a function of the regularizer $\varepsilon$, \emph{(ii)} prove that the optimizers of regularized OT are bounded in a Sobolev (RKHS) ball independent of the two measures and \emph{(iii)} provide the first sample complexity bound for SDs, obtained,by reformulating SDs as a maximization problem in a RKHS. We thus obtain a scaling in $1/\sqrt{n}$ (as in MMD), with a constant that depends however on $\varepsilon$, making the bridge between OT and MMD complete.

==> images/sample-complexity-gaussW2/sample-complexity-gauss.py <==
import matplotlib
matplotlib.use('Agg')

from pylab import *



def runSinkhorn_log(epsilon,C,n_it,n):

    def M(u,v)  : 
        "Modified cost for logarithmic updates"
        "$M_{ij} = (-c_{ij} + u_i + v_j) / \epsilon$"
        return (-C + np.tile(u,[n,1]).T + np.tile(v,[n,1])) / epsilon
 
    def lse(A) :
        "log-sum-exp"
        return log(sum(exp(A),axis=1) + 1e-12) # add 10^-6 to prevent NaN
     
    u = zeros(n)
    v = zeros(n)
      
    for i in range(n_it) :
        u_prev = u
        u =  - epsilon * ( log(1/n) + lse(M(u,v)) ) + u
        v =  - epsilon * ( log(1/n) + lse(M(u,v).T)) + v
        if norm(u-u_prev,ord=inf) < 10**(-3):
            break
       
    pi = exp(M(u,v))
    W = 1/n* sum(u) + 1/n * sum(v) - 1/(n*n)*epsilon*sum(pi)    
    return W


# In[40]:


def cost_mat(X,Y,n,p=2):
    C = np.zeros([n,n])
    for i in range(n):
        for j in range(n):
            C[i,j] = np.sum(abs(X[i,:]-Y[j,:])**p)
    return C


# In[41]:


def alpha(n,d):
    mean = zeros(d)
    cov0 = [0.1,1,0.5,2,1,0.05,0.3]
    cov = diag(cov0[:d])
    X = multivariate_normal(mean = zeros(d),cov = diag(rand(d)),size = n)
    return X




# In[42]:

p = 2 #exponent for the cost

def SinkhornDivLog(X,Y,n,epsilon):
    CXY = cost_mat(X,Y,n,p)
    CXX = cost_mat(X,X,n,p)
    CYY = cost_mat(Y,Y,n,p) 
    WXY = runSinkhorn_log(epsilon,CXY,n_it,n)
    WXX = runSinkhorn_log(epsilon,CXX,n_it,n)
    WYY = runSinkhorn_log(epsilon,CYY,n_it,n)

    return WXY - 1/2*WXX - 1/2*WYY


def plot_curves_d(i_eps):
    figure()
    for i_d in range(N_d):
        plot(log10(n_list),mean_err[:,i_eps,i_d],label = 'd='+str(d_list[i_d]))
        fill_between(log10(n_list), mean_err[:,i_eps,i_d] - sd_err[:,i_eps,i_d],mean_err[:,i_eps,i_d]
                 + sd_err[:,i_eps,i_d],alpha=.2 )
    legend()
    title('epsilon='+str(epsilon_list[i_eps]))
    savefig('fix_eps'+str(i_eps)+'.png')

def plot_curves_eps(i_d):
    figure()
    for i_eps in range(N_eps):
        plot(log10(n_list),mean_err[:,i_eps,i_d],label = 'epsilon='+str(epsilon_list[i_eps]))
        fill_between(log10(n_list), mean_err[:,i_eps,i_d] - sd_err[:,i_eps,i_d],mean_err[:,i_eps,i_d] 
                 + sd_err[:,i_eps,i_d],alpha=.2 )
    title('d='+str(d_list[i_d]))
    legend()
    savefig('fix_d'+str(i_d)+'.png')


# In[47]:


n_it = 200

iter_total = 100
n_list = logspace(1,2.5,15)
d_list = [2,3,5,7]
epsilon_list = logspace(2,-3,6)

N_n = len(n_list)
N_d = len(d_list)
N_eps = len(epsilon_list)

err = zeros([N_n,N_eps,N_d,iter_total])

for i_d in range(N_d):
    d = d_list[i_d]
    print('d = '+str(d))
    for i_eps in range(N_eps):
        epsilon = epsilon_list[i_eps]
        print('---epsilon = '+str(epsilon))
        for i_n in range(N_n) :
            n = int(n_list[i_n])
            print('-----------n = '+str(n))
            for j in range(iter_total):
                W = SinkhornDivLog(alpha(n,d),alpha(n,d),n,epsilon)
                err[i_n,i_eps,i_d,j] = W
    mean_err = log10(mean(err,axis=-1))
    sd_err = std(log10(err),axis=-1)
    plot_curves_eps(i_d) # influence of epsilon for fixed d


mean_err = log10(mean(err,axis=-1))
sd_err = std(log10(err),axis=-1)

#fix epsilon, change d
for i_eps in range(N_eps):
    plot_curves_d(i_eps)




==> images/sample-complexityW1/sample-complexity2.py <==
import matplotlib
matplotlib.use('Agg')

from pylab import *



def runSinkhorn_log(epsilon,C,n_it,n):

    def M(u,v)  : 
        "Modified cost for logarithmic updates"
        "$M_{ij} = (-c_{ij} + u_i + v_j) / \epsilon$"
        return (-C + np.tile(u,[n,1]).T + np.tile(v,[n,1])) / epsilon
 
    def lse(A) :
        "log-sum-exp"
        return log(sum(exp(A),axis=1) + 1e-12) # add 10^-6 to prevent NaN
     
    u = zeros(n)
    v = zeros(n)
      
    for i in range(n_it) :
        u_prev = u
        u =  - epsilon * ( log(1/n) + lse(M(u,v)) ) + u
        v =  - epsilon * ( log(1/n) + lse(M(u,v).T)) + v
        if norm(u-u_prev,ord=inf) < 10**(-3):
            break
       
    pi = exp(M(u,v))
    W = 1/n* sum(u) + 1/n * sum(v) - 1/(n*n)*epsilon*sum(pi)    
    return W


# In[40]:


def cost_mat(X,Y,n,p=2):
    C = np.zeros([n,n])
    for i in range(n):
        for j in range(n):
            C[i,j] = np.sum(abs(X[i,:]-Y[j,:])**p)
    return C


# In[41]:


def alpha(n,d):
    X = rand(n,d)
    return X
    
def beta(n,d):
    X = rand(n,d)+2
    return X


# In[42]:

p = 1 #exponent for the cost

def SinkhornDivLog(X,Y,n,epsilon):
    CXY = cost_mat(X,Y,n,p)
    CXX = cost_mat(X,X,n,p)
    CYY = cost_mat(Y,Y,n,p) 
    WXY = runSinkhorn_log(epsilon,CXY,n_it,n)
    WXX = runSinkhorn_log(epsilon,CXX,n_it,n)
    WYY = runSinkhorn_log(epsilon,CYY,n_it,n)

    return WXY - 1/2*WXX - 1/2*WYY


def plot_curves_d(i_eps):
    figure()
    for i_d in range(N_d):
        plot(log10(n_list),mean_err[:,i_eps,i_d],label = 'd='+str(d_list[i_d]))
        fill_between(log10(n_list), mean_err[:,i_eps,i_d] - sd_err[:,i_eps,i_d],mean_err[:,i_eps,i_d]
                 + sd_err[:,i_eps,i_d],alpha=.2 )
    legend()
    title('epsilon='+str(epsilon_list[i_eps]))
    savefig('fix_eps'+str(i_eps)+'.png')

def plot_curves_eps(i_d):
    figure()
    for i_eps in range(N_eps):
        plot(log10(n_list),mean_err[:,i_eps,i_d],label = 'epsilon='+str(epsilon_list[i_eps]))
        fill_between(log10(n_list), mean_err[:,i_eps,i_d] - sd_err[:,i_eps,i_d],mean_err[:,i_eps,i_d] 
                 + sd_err[:,i_eps,i_d],alpha=.2 )
    title('d='+str(d_list[i_d]))
    legend()
    savefig('fix_d'+str(i_d)+'.png')


# In[47]:


n_it = 200

iter_total = 100
n_list = logspace(1,2.5,15)
d_list = [2,3,5,7]
epsilon_list = logspace(2,-3,6)

N_n = len(n_list)
N_d = len(d_list)
N_eps = len(epsilon_list)

err = zeros([N_n,N_eps,N_d,iter_total])

for i_d in range(N_d):
    d = d_list[i_d]
    print('d = '+str(d))
    for i_eps in range(N_eps):
        epsilon = epsilon_list[i_eps]
        print('---epsilon = '+str(epsilon))
        for i_n in range(N_n) :
            n = int(n_list[i_n])
            print('-----------n = '+str(n))
            for j in range(iter_total):
                W = SinkhornDivLog(alpha(n,d),alpha(n,d),n,epsilon)
                err[i_n,i_eps,i_d,j] = W
    mean_err = log10(mean(err,axis=-1))
    sd_err = std(log10(err),axis=-1)
    plot_curves_eps(i_d) # influence of epsilon for fixed d


mean_err = log10(mean(err,axis=-1))
sd_err = std(log10(err),axis=-1)

#fix epsilon, change d
for i_eps in range(N_eps):
    plot_curves_d(i_eps)




==> images/sample-complexityW2/sample-complexity2.py <==
import matplotlib
matplotlib.use('Agg')

from pylab import *



def runSinkhorn_log(epsilon,C,n_it,n):

    def M(u,v)  : 
        "Modified cost for logarithmic updates"
        "$M_{ij} = (-c_{ij} + u_i + v_j) / \epsilon$"
        return (-C + np.tile(u,[n,1]).T + np.tile(v,[n,1])) / epsilon
 
    def lse(A) :
        "log-sum-exp"
        return log(sum(exp(A),axis=1) + 1e-12) # add 10^-6 to prevent NaN
     
    u = zeros(n)
    v = zeros(n)
      
    for i in range(n_it) :
        u_prev = u
        u =  - epsilon * ( log(1/n) + lse(M(u,v)) ) + u
        v =  - epsilon * ( log(1/n) + lse(M(u,v).T)) + v
        if norm(u-u_prev,ord=inf) < 10**(-3):
            break
       
    pi = exp(M(u,v))
    W = 1/n* sum(u) + 1/n * sum(v) - 1/(n*n)*epsilon*sum(pi)    
    return W


# In[40]:


def cost_mat(X,Y,n,p=2):
    C = np.zeros([n,n])
    for i in range(n):
        for j in range(n):
            C[i,j] = np.sum(abs(X[i,:]-Y[j,:])**p)
    return C


# In[41]:


def alpha(n,d):
    X = rand(n,d)
    return X
    
def beta(n,d):
    X = rand(n,d)+2
    return X


# In[42]:

p = 2 #exponent for the cost

def SinkhornDivLog(X,Y,n,epsilon):
    CXY = cost_mat(X,Y,n,p)
    CXX = cost_mat(X,X,n,p)
    CYY = cost_mat(Y,Y,n,p) 
    WXY = runSinkhorn_log(epsilon,CXY,n_it,n)
    WXX = runSinkhorn_log(epsilon,CXX,n_it,n)
    WYY = runSinkhorn_log(epsilon,CYY,n_it,n)

    return WXY - 1/2*WXX - 1/2*WYY


def plot_curves_d(i_eps):
    figure()
    for i_d in range(N_d):
        plot(log10(n_list),mean_err[:,i_eps,i_d],label = 'd='+str(d_list[i_d]))
        fill_between(log10(n_list), mean_err[:,i_eps,i_d] - sd_err[:,i_eps,i_d],mean_err[:,i_eps,i_d]
                 + sd_err[:,i_eps,i_d],alpha=.2 )
    legend()
    title('epsilon='+str(epsilon_list[i_eps]))
    savefig('fix_eps'+str(i_eps)+'.png')

def plot_curves_eps(i_d):
    figure()
    for i_eps in range(N_eps):
        plot(log10(n_list),mean_err[:,i_eps,i_d],label = 'epsilon='+str(epsilon_list[i_eps]))
        fill_between(log10(n_list), mean_err[:,i_eps,i_d] - sd_err[:,i_eps,i_d],mean_err[:,i_eps,i_d] 
                 + sd_err[:,i_eps,i_d],alpha=.2 )
    title('d='+str(d_list[i_d]))
    legend()
    savefig('fix_d'+str(i_d)+'.png')


# In[47]:


n_it = 200

iter_total = 100
n_list = logspace(1,2.5,15)
d_list = [2,3,5,7]
epsilon_list = logspace(2,-3,6)

N_n = len(n_list)
N_d = len(d_list)
N_eps = len(epsilon_list)

err = zeros([N_n,N_eps,N_d,iter_total])

for i_d in range(N_d):
    d = d_list[i_d]
    print('d = '+str(d))
    for i_eps in range(N_eps):
        epsilon = epsilon_list[i_eps]
        print('---epsilon = '+str(epsilon))
        for i_n in range(N_n) :
            n = int(n_list[i_n])
            print('-----------n = '+str(n))
            for j in range(iter_total):
                W = SinkhornDivLog(alpha(n,d),alpha(n,d),n,epsilon)
                err[i_n,i_eps,i_d,j] = W
    mean_err = log10(mean(err,axis=-1))
    sd_err = std(log10(err),axis=-1)
    plot_curves_eps(i_d) # influence of epsilon for fixed d


mean_err = log10(mean(err,axis=-1))
sd_err = std(log10(err),axis=-1)

#fix epsilon, change d
for i_eps in range(N_eps):
    plot_curves_d(i_eps)



